A Multi-Analyst LLM Pipeline for Auditable Rule Discovery Across 68 Public Physiological Corpora

Open physiological corpora are heterogeneous: they use different sensors, labels, sampling rates, recording settings, and clinical endpoints. They can support detector design, but they do not directly specify which detector rules should be built for a new contactless monitoring platform. We report a controlled four-analyst large-language-model (LLM) workflow for converting 68 public physiological corpora, screened for commercial-use compatibility, into an auditable library of candidate rule shapes for prospective validation. Four independent commercial LLM families read the corpus documentation under a controlled prompt and produced 695 candidate rule markers (top-markers). Deduplication retained 649 rule records; a threshold-bounds audit then flagged 51 sanity violations for clamping or curator review. Cross-corpus consolidation produced 436 unique rule shapes. Gate-tagging against two hard invariants, native target-hardware channel availability and no multi-night per-patient personalization, identified 94 build-now detector components across four detector-family buckets. The pipeline does not produce a validated clinical detector. It produces an auditable engineering cascade in which analyst disagreement, threshold checks, curator review, and automated continuous-integration (CI) checks route literature-derived rules toward prospective hardware validation.

==> anc/paper_A_reviewer_release_bundle_2026-07-07/README.md <==
# Paper A Reviewer / Ancillary Artifact Bundle

This bundle is designed to strengthen arXiv and IEEE review without disclosing proprietary rule logic.

## Contents

- `redacted_one_corpus_audit_card_2026-07-07.json`: one real audit-chain card with rule substance removed.
- `audit_artifact_manifest_2026-07-07.csv`: stage-by-stage artifact list and release boundary.
- `corpus_registry_redacted_manifest_2026-07-07.csv`: 68-row reviewer-safe corpus manifest with corpus keys, commercial-use screen, signal-domain tags, aggregate counts, and row hashes.
- `corpus_registry_public_schema_2026-07-07.csv`: public/reviewer-safe schema for the 68-corpus registry.
- `claim_to_evidence_matrix_2026-07-07.csv`: mapping from paper claims to manuscript evidence and residual reviewer risk.
- `reproducibility_protocol_2026-07-07.md`: rerun/audit protocol that can be executed internally or by a confidential reviewer.
- `release_boundary_2026-07-07.md`: what is public, reviewer-only, or withheld.

## Intended Use

For arXiv, place this directory under `anc/` in the source package as ancillary files. For IEEE, attach it as supplementary or reviewer-only material when the venue permits. The bundle supports auditability and provenance, not public bit-for-bit reproduction of proprietary rule extraction.

## Non-Release Boundaries

This bundle does not contain raw prompts, rule names, thresholds, clinical rule text, provider-specific disagreements, curator rationales, or gate logic. It also does not claim detector performance.


==> anc/paper_A_reviewer_release_bundle_2026-07-07/audit_artifact_manifest_2026-07-07.csv <==
stage,artifact,release_level,integrity_field,reviewer_value,withheld_fields
Corpus selection,Corpus registry with license screening notes,public_schema_or_confidential_review,registry_hash,Shows fixed input set and commercial-use screen,full proprietary prioritization notes
Corpus selection,Redacted 68-corpus manifest with commercial-use screen and signal-domain tags,reviewer_safe_csv,row_hash_sha256,Lists the fixed 68-corpus analyst input set without releasing rule substance,public titles/URLs may remain in confidential registry when not needed for aggregate-claim audit
Analyst run,Four independent analyst outputs,withheld_proprietary,per_output_hash,Supports multi-analyst provenance without exposing rule text,raw prompts and provider-specific rule content
Judge synthesis,Consensus and disagreement summary,aggregate_counts,summary_hash,Shows disagreement routing and consensus counts,provider-specific positions and marker names
Normalization,Deduplication and vocabulary normalization log,aggregate_counts,normalization_log_hash,Supports 695 to 649 to 436 cascade audit,exact normalized rule strings
Threshold audit,Threshold-bounds violation report,aggregate_count,threshold_report_hash,Supports 51 sanity-violation count,threshold vocabulary and rule thresholds
Gate tagging,Native-channel and no-personalization gate log,aggregate_counts,gate_log_hash,Supports 94 build-now count and action buckets,gate rationales and product-specific gate logic
Curator review,Fixed-rubric curator decision log,confidential_review_only,curator_log_hash,Shows human review occurred and was attributable,free-text rationales and proprietary rule names
CI invariant check,Invariant test report,concept_and_hash,ci_report_hash,Shows hard gates were enforced,internal test implementation and product configs


==> anc/paper_A_reviewer_release_bundle_2026-07-07/claim_to_evidence_matrix_2026-07-07.csv <==
claim,manuscript_evidence,ancillary_evidence,residual_risk
Four independent analyst families were used,Abstract and Method four-analyst design,redacted audit card run_metadata.provider_family_count,Provider identities and prompts remain withheld
The cascade produced 695 top-markers and 649 retained records,Abstract Introduction and cascade table,audit_artifact_manifest stage list plus internal hashes,Aggregate count not independently recomputable from public files
The cascade consolidated 436 unique rule shapes,Abstract and cascade table,audit_artifact_manifest normalization row,Raw normalized rule strings remain proprietary
The hard gates identified 94 build-now components,Abstract cascade table and action-bucket table,audit_artifact_manifest gate-tagging row,Gate rationales remain proprietary
The manuscript does not claim a validated clinical detector,Abstract overview figure discussion and conclusion,release_boundary non-claim statements,None if title and abstract stay scoped
The pipeline is auditable under controlled disclosure,Audit Trail table and disclosure-boundary table,redacted audit card and artifact manifest,Full bit-for-bit reproducibility is not public


==> anc/paper_A_reviewer_release_bundle_2026-07-07/corpus_registry_public_schema_2026-07-07.csv <==
field,release_level,description
corpus_key,public_or_reviewer_safe,Stable corpus identifier used in the manifest
source_title,public_or_reviewer_safe,Dataset or corpus title
source_url_or_doi,public_or_reviewer_safe,Public landing page DOI or citation link
license_or_access_terms,public_or_reviewer_safe,High-level commercial-use screening status
sensor_modalities,public_or_reviewer_safe,Modalities present in the corpus
label_or_endpoint_categories,public_or_reviewer_safe,Nocturnal-monitoring-relevant labels or endpoints
sampling_rate_summary,public_or_reviewer_safe,Documented sensor rate range where available
population_context,public_or_reviewer_safe,Adult pediatric neonatal clinical or general context when documented
included_in_68,public_or_reviewer_safe,Whether the corpus is part of the fixed 68-corpus input set
registry_record_hash,public_or_reviewer_safe,Hash of the internal registry row after redaction
internal_priority_notes,withheld_proprietary,Product prioritization notes not needed to audit scholarly claims
raw_rule_links,withheld_proprietary,Internal links from corpus row to derived proprietary rule records


==> anc/paper_A_reviewer_release_bundle_2026-07-07/corpus_registry_redacted_manifest_2026-07-07.csv <==
manifest_version,created_utc,corpus_key,included_in_68,commercial_use_screen,license_or_access_terms,primary_signal_domain,signal_domain_breakdown,retained_rule_count_in_internal_index,battle_consensus_marker_count,battle_unique_marker_count,provider_family_count,provider_names_release_status,source_table,row_hash_sha256,redaction_note
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,afdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 6, ""respiratory"": 2, ""movement"": 1}",9,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,9c34fd5777bf76a4770d6487b49d75b8b21b7e9d69d0bd2d9e1c88c915c8baf2,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,aftdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 7, ""screening"": 2, ""movement"": 1}",11,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,7824f58002162144ab207f0ed67a70002960fc415f1b9ffc3099ec1dd42f0c9f,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,autonomic-aging,true,commercial-compatible-screened,ODC-ODbL-1.0; conditional commercial compatibility via Produced Works doctrine; legal confirmation recommended if load-bearing,cardiac,"{""cardiac"": 10, ""respiratory"": 2, ""sleep"": 1, ""thermal"": 1}",14,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,7f2b68e3aac0a139d87e4767b0db706f22fad15c71b8baa63175eae384ed97e7,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,bidmc,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 6, ""respiratory"": 4, ""autonomic"": 2, ""screening"": 1, ""movement"": 1}",15,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,962a93a6f83800bba3b96227ba3bd61b972416b586e1d273966b30467929e213,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,boas-sleep,true,commercial-compatible-screened,CC0-1.0; public-domain/no commercial restriction identified,seizure,"{""seizure"": 3, ""respiratory"": 1, ""movement"": 3}",7,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,0570ce20923e10d5052a8a47e147f9d864f98e7b4dedf4cf4aa05dc6e65d308f,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,brugada-ecg,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 9, ""respiratory"": 1}",11,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,6cb31edfeb5b56a6839caed5ae7a456b93548b3b056e7d4ec51444699f036212,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,cap-sleep,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,seizure,"{""seizure"": 8, ""respiratory"": 1, ""sleep"": 1}",10,4,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,4f6ff19a5c24dbffe987b8a071f0474664ffd487b8b25db8e259bfe756ebbed9,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,cebsdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 6, ""respiratory"": 3, ""autonomic"": 2, ""screening"": 1}",12,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,0a938b69632337859d4e572e94882e22c043bd9c494258ddf9c0785db28ee254,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,cerebral-vasoreg,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 5, ""respiratory"": 2, ""autonomic"": 1, ""sleep"": 1}",9,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,56858c7f5dd8cff08416020c88dbd434eecce73082006cedf05e69fb4192e2b0,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,challenge-2018,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 2, ""respiratory"": 2, ""sleep"": 1, ""movement"": 1}",7,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,926ab9073ad8fb9062b26e749a8d8ce8280ff6ecc95c70d7991665ee2b8bff81,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,charis-tbi,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 7, ""autonomic"": 3}",11,3,2,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,53b14cc8787b91d176978a13f3984f20be6093f4124ee43a7dfc3cb21b469d9c,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,chbmit,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 2, ""cardiac"": 3, ""respiratory"": 1}",6,0,16,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,e924bf3c4181fd03099b2aba4db1c616833bbdee3b9b7758cdb5275ea2552cef,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,chf2db,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 6, ""respiratory"": 2, ""audio"": 1}",9,0,6,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,6bc3313a13bb71720bdc9ad3d1a1d0a8a7d4ab0bf456c27d2a437c7881af5dd8,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,circor,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 2, ""cardiac"": 4, ""respiratory"": 4, ""audio"": 1}",11,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,dec16f437591cc9fe4dfbac71f91733998d653437cfcabef195e9c0448aa256a,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,cudb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 10, ""respiratory"": 1, ""autonomic"": 1, ""screening"": 1}",14,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,93801d3b0f097fea8dd7c2c11cfb7f7beca5c79e987617a8da45c36b15666480,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,daphnet-gait,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,movement,"{""seizure"": 2, ""composite"": 1, ""movement"": 9}",12,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,8a024009abde3bbde72ed9cf21427d5028530c88d1f59b6fe4a3f014f169c1ed,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,dreem-dod,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,sleep,"{""cardiac"": 4, ""sleep"": 7}",11,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,102a626e111ef7719c97a19ef16a57e90b64bd3452084d693432de54cfcac6d8,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ecg-arrhythmia,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 11, ""respiratory"": 1, ""autonomic"": 1, ""screening"": 1}",14,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,ef3ab7a8b09124066e912fd418cefb1677a7fcd419b0adbcfbe49b321f6908a6,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,edb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 9, ""respiratory"": 1, ""autonomic"": 3}",13,0,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,ad6551da8dfc54e77a174779710a7c1127c732d9234338e5da39bfb8f4dc626b,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ephnogram,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 8, ""respiratory"": 3, ""screening"": 1, ""composite"": 1}",13,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,a1c584d061aabb3a6c930fc78de480101363a339c7325b19fb81d1facc874654,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,face-oral-temp,true,commercial-compatible-screened,CC0-1.0; public-domain/no commercial restriction identified,thermal,"{""cardiac"": 1, ""screening"": 1, ""sleep"": 2, ""movement"": 1, ""thermal"": 9}",14,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,de42638284d7ddc1bdd957e65dca5a4ca9b00a4e9d72c2f1f37a3cb536530e40,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,fantasia,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 7, ""respiratory"": 4, ""autonomic"": 1}",13,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,a5ce04ac41e2f3bf23990b94919eaa3766c55cc21553d1e8074dec10c655019e,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,heart-sound-radar,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 7, ""respiratory"": 1, ""screening"": 2}",10,3,2,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,8555e144d980e329d2a8f1ca3de61eb64f8aeda27b09aec5d26618043843702b,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,helsinki-neonatal,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,seizure,"{""seizure"": 2, ""cardiac"": 1, ""respiratory"": 1, ""screening"": 1}",5,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,734827e65a940efa346cab7ac6b58b15d66be0a42f529692aad234adb5db1b6e,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,hls-cmds,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""seizure"": 2, ""cardiac"": 5, ""respiratory"": 1, ""movement"": 1, ""audio"": 3}",12,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,40c308ff9bf440db8d6de68afecf0cf66e352623780f212a4b161b51f3d588a7,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,hmc-sleep,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 2, ""respiratory"": 2, ""sleep"": 1, ""movement"": 1}",6,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,3950743a8060eb76ca635f556672b4470b17e65b14a06a9f76ff7569587856e2,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,incartdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 9, ""respiratory"": 2, ""autonomic"": 1, ""screening"": 1}",13,2,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,3a5d5054201664da1a629eeaf014707d72f769ea18195fff08366a44fdea03f3,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,iridia-af,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 5, ""movement"": 1}",6,0,6,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,fb49bcf0f20321a833e10f7c63e791eb778a8a493fe1b994579e9489f9f13fed,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ltafdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 8}",9,2,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,b063b6ca8a0bbdb32a11ab8bc8d552168e079c759a9709557ab650379b3355b7,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ltmm,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,movement,"{""composite"": 1, ""movement"": 4}",5,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,302d2f0f8644bdfeae42d45987a7f4c24c807c98a80a746080a9ca03b4ba72bd,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ltstdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 8, ""respiratory"": 1, ""autonomic"": 1}",11,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,becb6f7b8b93aced6acd7300bdb61c6011584bbd0e2a3e0096a5985c5355bac6,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,mitdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 9, ""respiratory"": 1}",10,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,c2e86ac52a2f179d9d22938da7b87e29267468869a7b8620d1adb65169ea9d49,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,mmash,true,commercial-compatible-screened,ODC-ODbL-1.0; conditional commercial compatibility via Produced Works doctrine; legal confirmation recommended if load-bearing,sleep,"{""cardiac"": 1, ""screening"": 1, ""sleep"": 2, ""thermal"": 1}",5,1,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,49aebbe7676d67d130e3d561d4af3361b5b8ef858bda789588d073f98e7b28de,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,music-scd,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 6, ""respiratory"": 2, ""autonomic"": 1, ""screening"": 1, ""movement"": 1}",11,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,db2980df1727c3cff32c38e4742c2c9c1a97a2c5fbfeb253d862ef20c53e9a94,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,newcastle-psg,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,sleep,"{""seizure"": 1, ""sleep"": 4, ""movement"": 1, ""thermal"": 1}",7,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,4d63ca15123daffb48a0291c23eebb676e1f10fcc0e687d92f99f8028bd8312e,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,nsrdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 6, ""respiratory"": 2, ""autonomic"": 1, ""sleep"": 4}",13,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,a7510c8edc1b491123408a825a1b6a21673d9b89f0aac60ec9b28d327936b402,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,nstdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 1, ""cardiac"": 9, ""autonomic"": 1}",11,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,896ea4a62fe2b277fc84ed2034b8d691296820265dc278abd2037f4fdb0bd5e2,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,olst-radar,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,movement,"{""seizure"": 1, ""cardiac"": 1, ""screening"": 2, ""composite"": 2, ""movement"": 4}",10,0,6,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,f6739134125c349f7d5a604453422d47ba7aee3cae68d2030e67831a22f0b6d5,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,postictal-hr,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,seizure,"{""seizure"": 5, ""cardiac"": 2, ""screening"": 1, ""thermal"": 1}",9,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,fa5a6929455a91149fefcaf915d60c2ef6cd062a8f6c8b444ca831337e453bce,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,posture-response,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,autonomic,"{""seizure"": 1, ""cardiac"": 2, ""autonomic"": 8, ""movement"": 2}",13,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,f47326381ac6204f6e49f4b53a757c864f70dc881bf6f6efa2ba5491b6b15d8f,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,pressure-map,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,movement,"{""cardiac"": 1, ""composite"": 1, ""sleep"": 1, ""movement"": 2}",5,2,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,91ad5dde7c990a51708a58d642accfa5fdf2814cf72f358617eae58358c6c7de,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ptb-xl,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 10}",10,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,a5dac7239e5023a942e1a3d97e2f339fc5889b3c26f20608bbf2dc6b694a4335,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,qtdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 8, ""respiratory"": 2}",10,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,b4c6e07f30454343c2dc8ecd4642da19c18f8761433b09054a41af7bb952d48b,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,radar-vitals,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""seizure"": 1, ""cardiac"": 5, ""respiratory"": 2, ""movement"": 1}",9,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,07b1c7b6ec10ae42d4acd7a60c0a45eed5063fce33fc22d1a442c00430d77018,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,rr-interval,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""cardiac"": 5, ""sleep"": 3, ""movement"": 1}",9,0,6,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,b3d559a6d346470dda2dd6ec526636d007e8ccf7d8217bae8a6c68a53596752e,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,scg-rhc,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 10, ""respiratory"": 2, ""autonomic"": 1}",13,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,5355de327ef09b8aab4dae215ee0ab74007b5d56ad709cf968710d699422522a,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,sddb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 12, ""autonomic"": 1, ""screening"": 1}",14,2,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,f42e46433de69048012c324d294af8c0a9351baf76838365d7274f17ceb85515,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,seizeit2,true,commercial-compatible-screened,CC0-1.0; public-domain/no commercial restriction identified,seizure,"{""seizure"": 5, ""cardiac"": 1, ""movement"": 1}",7,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,96ec28ebae02f52da67d967bff66c58e2fa1dc5828d8fa8eb46b8a05661872c5,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,shareedb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 11}",11,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,4f4b4eacdb5705f6b96c746337f53dfa26e2c4c95428f86ff9a80adc6ab16ef5,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,shdb-af,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 10, ""respiratory"": 1}",11,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,9bbeb33eb8bc4be3bda2e1b69f3c4e45dce3ea783380951b45a11d4a6f2b8169,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,shhs,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,respiratory,"{""respiratory"": 4, ""screening"": 1}",5,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,77a497ea4276d1fff5cd5d293d725e946d837116b5f9e54730e23a555b02e8d5,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,siena,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,seizure,"{""seizure"": 4, ""cardiac"": 1, ""respiratory"": 1, ""autonomic"": 1}",7,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,a242ec48e9b938c2251ce9ae8d7c31839be443608c70d5ac3f2782f2d63eaa4c,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,simultaneous,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,cardiac,"{""seizure"": 2, ""cardiac"": 6, ""sleep"": 2, ""movement"": 1}",11,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,2ecb49bf324f84338933074a42e57fe36ca355c423a1accd3b0afffca3098c42,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,sleep-accel,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,sleep,"{""cardiac"": 1, ""sleep"": 2, ""movement"": 1}",4,0,14,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,4a15c44b23283b367839587391d5d7ca201d918985a5916ac2749dc6ef4926bf,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,sleep-edfx,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,respiratory,"{""seizure"": 2, ""cardiac"": 2, ""respiratory"": 3, ""sleep"": 1}",8,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,d68ec4e4b0bc86c5942783293d008cd1c285052cec1d34f2957b52d6b3926515,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,sleepbrl,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,respiratory,"{""cardiac"": 1, ""respiratory"": 4, ""autonomic"": 1, ""screening"": 1, ""composite"": 1}",8,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,d5a822b6c07a56931a1d0c74ed1faae1c10230bb7414b2716aa22f6e9ad0896a,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,slpdb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,respiratory,"{""respiratory"": 2, ""screening"": 1}",3,0,16,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,3b23ad9be37339a00bb726c99fb6490d5ea64d1621112d93fcce0e3a2dc090df,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,treadmill,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 2, ""autonomic"": 1}",3,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,6bfab8823ab514a168a2c1e8df3eb5b5e1b86d53ef7d1addba529f0c7d690cf1,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,tuh-eeg-abnormal,true,commercial-compatible-screened,TUH-DUA; NEDC written confirmation on 2026-03-26 permits derived statistical parameters/commercial firmware use; raw excerpts/subsets withheld,cardiac,"{""seizure"": 2, ""cardiac"": 7, ""autonomic"": 1}",10,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,7134afb6a170d9c2aa3407242a6d707eac5c9507764940db21331c7eee31f2ef,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,tuh-eeg-epilepsy,true,commercial-compatible-screened,TUH-DUA; NEDC written confirmation on 2026-03-26 permits derived statistical parameters/commercial firmware use; raw excerpts/subsets withheld,seizure,"{""seizure"": 5, ""cardiac"": 4, ""autonomic"": 1, ""composite"": 1}",11,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,1f158743cefbd5612a2a0cf420e31cfe7c016811a5cebaf435dd6a011317fa6f,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,tuh-eeg-seizure,true,commercial-compatible-screened,TUH-DUA; NEDC written confirmation on 2026-03-26 permits derived statistical parameters/commercial firmware use; raw excerpts/subsets withheld,cardiac,"{""seizure"": 3, ""cardiac"": 5}",8,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,7000fb79e59955b376ead1772823046e905ae2ce8ea106849d19a9aff03cce9d,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,tuh-eeg-slowing,true,commercial-compatible-screened,TUH-DUA; NEDC written confirmation on 2026-03-26 permits derived statistical parameters/commercial firmware use; raw excerpts/subsets withheld,respiratory,"{""seizure"": 1, ""cardiac"": 2, ""respiratory"": 5, ""autonomic"": 2}",10,3,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,3b81a69a203a777023e400dec88e238bdb7f2d166ba9986d7d3b4f23ddeccbd1,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,twadb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 9, ""respiratory"": 2, ""autonomic"": 1, ""sleep"": 1, ""movement"": 1}",14,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,35d529d397144b67b58a83ebbfd62e1ec9bb218082bfcf23d502a02dc99f2c6f,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,ucddb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,respiratory,"{""seizure"": 2, ""respiratory"": 5, ""screening"": 1, ""audio"": 1}",9,3,5,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,7fd3249ac1a07691c1431f5eaf2f3ef0bb6bb1a49ef859464d562305677066ac,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,unimib-shar,true,commercial-compatible-screened,CC-BY-4.0; commercial use permitted; attribution required,movement,"{""movement"": 8}",8,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,be84dc0eb9ebc0e59ceeca542327f7b9d1851c028217441380be2e32fcd7ce94,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,vitaldb,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 3, ""respiratory"": 1, ""autonomic"": 1, ""screening"": 1, ""sleep"": 1}",7,3,4,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,0b0a687f9792a10dfc0a87a4b963c5180106073bbb1e0466fee3b3711c1b1795,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,vitaldb-arrhythmia,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""cardiac"": 2}",2,0,6,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,350018d7e4fe94c350609b2b213e7d66296e6738ef9c30708bcb1d761afa87f5,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."
paper_A_safe_subset_v1,2026-07-07T20:20:32Z,wearable-device,true,commercial-compatible-screened,ODC-By-1.0; commercial firmware use screened as safe; attribution required in publications,cardiac,"{""seizure"": 2, ""cardiac"": 4, ""movement"": 3, ""thermal"": 1}",10,2,3,4,withheld; provider-specific positions and raw outputs are proprietary,komori-research/research/results/2026-05-16_rule_library_structure_synthesis/per_corpus_counts.csv; rows with has_battle_json=True,1a82a9b2c4d3bfe67146b4949335d798a3187d55c2c8c5b62b62ebb4bc4badfe,"Reviewer-safe manifest row; raw rule text, thresholds, prompts, marker names, provider-specific disagreements, curator rationales, and product-priority notes withheld."


==> anc/paper_A_reviewer_release_bundle_2026-07-07/redacted_one_corpus_audit_card_2026-07-07.json <==
{
  "artifact_type": "redacted_one_corpus_audit_card",
  "schema_version": "paper_A_safe_subset_v2",
  "created_utc": "2026-07-07T00:00:00Z",
  "intended_use": "arxiv_ancillary_or_ieee_reviewer_supplement_for_paper_A",
  "dataset_key": "radar-vitals",
  "program": "fusion",
  "disclosure_summary": {
    "purpose": "Show one real audit-chain artifact without publishing proprietary rule definitions, prompt text, thresholds, detection methods, provider-specific disagreements, curator rationales, or gate logic.",
    "release_level": "reviewer_or_ancillary_redacted",
    "raw_artifact_release_status": "withheld_proprietary"
  },
  "run_metadata": {
    "provider_family_count": 4,
    "provider_names_release_status": "withheld_from_redacted_card",
    "judge_provider_release_status": "withheld_from_redacted_card",
    "judge_model_release_status": "withheld_from_redacted_card",
    "timestamp_utc": "2026-03-26T17:01:57.040623+00:00",
    "elapsed_seconds": 35.4
  },
  "artifact_integrity": {
    "source_artifact_type": "raw_battle_json",
    "source_artifact_sha256": "2d4b17a89815260eccb805cdc3a171a58efd9c0a82a6ae502d64d341d1e4e89c",
    "source_artifact_release_status": "withheld_proprietary"
  },
  "aggregate_counts": {
    "consensus_marker_count": 3,
    "unique_marker_count": 4,
    "disagreement_count": 2,
    "final_ranked_marker_count": 5
  },
  "redacted_fields": [
    "marker_names",
    "detection_methods",
    "detection_rules",
    "thresholds",
    "clinical_value_text",
    "provider_specific_positions",
    "curator_assessments",
    "gate_rationales",
    "build_now_or_probe_first_outcomes"
  ],
  "disclosed_pipeline_steps": [
    "corpus_manifest_selected",
    "four_analyst_outputs_generated",
    "judge_synthesis_generated",
    "markers_counted",
    "disagreements_counted",
    "raw_artifact_hashed",
    "protected_rule_content_redacted"
  ],
  "claims_supported_by_this_card": [
    "A real one-corpus audit artifact exists for the reported pipeline.",
    "The run compared four independent analyst families.",
    "The run generated consensus, unique, disagreement, and final-ranked buckets.",
    "The withheld raw artifact has a stable integrity hash.",
    "The disclosure boundary is explicit."
  ],
  "claims_not_supported_by_this_card": [
    "Rule correctness.",
    "Clinical validity.",
    "Build-now validity.",
    "Prompt robustness.",
    "Inter-rater curator agreement.",
    "Reproducibility of future commercial LLM outputs."
  ]
}


==> anc/paper_A_reviewer_release_bundle_2026-07-07/release_boundary_2026-07-07.md <==
# Paper A Release Boundary

## Public or Ancillary-Safe

- Aggregate cascade counts.
- Corpus-selection criteria.
- Public schema for the corpus registry.
- Stage names and artifact types.
- Hashes for withheld raw artifacts.
- Redacted one-corpus audit-card pattern.
- Claim-to-evidence matrix.
- Validation boundary: this is not a clinical detector.

## Confidential Reviewer-Only

- Full corpus registry if it exposes product prioritization or unreleased licensing notes.
- Curator rubric version and selected non-substantive rationale categories.
- Internal run ledger with artifact hashes.

## Withheld Proprietary

- Raw prompts.
- Raw analyst outputs.
- Rule names, thresholds, and detection methods.
- Provider-specific disagreements.
- Gate rationales and product-specific gate logic.
- Production implementation code.

## Claims Not Made

- No sensitivity, specificity, false-alarm rate, or clinical-utility claim.
- No claim that LLM agreement establishes clinical correctness.
- No claim that the 94 build-now components are alert-ready.
- No claim that four analyst families is universally optimal.


==> anc/paper_A_reviewer_release_bundle_2026-07-07/reproducibility_protocol_2026-07-07.md <==
# Paper A Controlled Reproducibility Protocol

This protocol is for confidential internal rerun or reviewer audit. Public bit-for-bit reproduction is not possible without releasing proprietary prompts, raw rule definitions, thresholds, and gate logic.

## Minimum Audit Steps

1. Freeze the corpus registry at the same 68-corpus manifest hash.
2. Verify that each corpus row has modality, label/endpoint, and access-term fields populated.
3. Run four independent analyst families with the controlled extraction prompt version used for the reported run.
4. Hash each raw analyst output before synthesis or redaction.
5. Normalize markers to the fixed vocabulary and deduplicate records.
6. Run threshold-bounds sanity checks and record the violation count.
7. Consolidate retained records into unique rule shapes.
8. Gate each rule shape against native-channel availability and no multi-night per-patient personalization.
9. Run CI invariant checks that fail any build-now candidate violating a hard gate.
10. Perform curator review against the fixed rubric.
11. Recompute the aggregate cascade counts: 695 top-markers, 649 retained rule records, 436 unique rule shapes, 94 build-now components.
12. Generate a redacted audit-card sample and confirm that the redaction policy removes proprietary rule substance.

## Reviewer-Pass Criteria

- Aggregate counts match or differences are explained by model-version drift.
- Hashes for archived raw artifacts match the internal run ledger.
- Every build-now component has both hard gates satisfied.
- No manuscript sentence implies validated detector performance.
- Public or ancillary files disclose enough structure to audit the workflow without exposing proprietary rules.

